Assessing and Remedying Coverage for a Given Dataset

Data analysis impacts virtually every aspect of our society today. Often, this analysis is performed on an existing dataset, possibly collected through a process that the data scientists had limited control over. The existing data analyzed may not include the complete universe, but it is expected to cover the diversity of items in the universe. Lack of adequate coverage in the dataset can result in undesirable outcomes such as biased decisions and algorithmic racism, as well as creating vulnerabilities such as opening up room for adversarial attacks. In this paper, we assess the coverage of a given dataset over multiple categorical attributes. We first provide efficient techniques for traversing the combinatorial explosion of value combinations to identify any regions of attribute space not adequately covered by the data. Then, we determine the least amount of additional data that must be obtained to resolve this lack of adequate coverage. We confirm the value of our proposal through both theoretical analyses and comprehensive experiments on real data.

==> plots/VM.m <==
hold off;
clear all;
goodplot();
n = 1200;
A = load('MDm_p_offline.txt');
plot(A(:,1),A(:,11),'^-','LineWidth', 4);
hold on;grid on;
plot(A(:,1),A(:,9),'s--','color','red','LineWidth', 4);
plot(A(:,1),A(:,8),'x-','LineWidth', 4);
plot(A(:,1),A(:,10),'o-','LineWidth', 4);
set(gca,'YScale','log');
%set(gca,'XScale','log');
xlabel('d');
set(gca, 'XTick',(3:1:6));
ylabel('time (sec)');
axis([3 6 0 10^4]);
legend('total time','arrangement', 'cell-plane assign.', 'cell coloring','location','northwest');
set(get(gca,'xlabel'),'FontSize', 24, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 24, 'FontWeight', 'Bold');
set(gca,'FontSize',24);
set(gca,'FontWeight','Bold');
print -dpdf -r150 VM1.pdf;
hold off;


==> plots/goodplot.m <==
function goodplot( papersize, margin, fontsize )
%GOODPLOT Summary of this function goes here
%   Detailed explanation goes here
    if nargin == 0
        papersize = 5.5;
        margin = 0.2;
        fontsize = 24;
    elseif nargin == 1
        margin = 0.5;
        fontsize = 24;
    elseif nargin == 2
        fontsize = 24;
    end
    set(get(gca,'xlabel'),'FontSize', fontsize, 'FontWeight', 'Bold');
    set(get(gca,'ylabel'),'FontSize', fontsize, 'FontWeight', 'Bold');
    set(get(gca,'title'),'FontSize', fontsize, 'FontWeight', 'Bold');
    box off; 
    % axis square;
    set(gca,'defaultlinelinewidth',4)
    % set(gca,'LineWidth',2);
    set(gca,'FontSize',24);
    set(gca,'FontWeight','Bold');
    set(gcf,'color','w');
    set(gcf,'PaperUnits','inches');
    set(gcf,'PaperSize', [papersize*4/3 papersize]);
    set(gcf,'PaperPosition',[margin margin papersize*4/3-margin papersize-margin]);
    set(gcf,'PaperPositionMode','Manual');
end


